DepOwl: Detecting Dependency Bugs to Prevent Compatibility Failures

Applications depend on libraries to avoid reinventing the wheel. Libraries may have incompatible changes during evolving. As a result, applications will suffer from compatibility failures. There has been much research on addressing detecting incompatible changes in libraries, or helping applications co-evolve with the libraries. The existing solution helps the latest application version work well against the latest library version as an afterthought. However, end users have already been suffering from the failures and have to wait for new versions. In this paper, we propose DepOwl, a practical tool helping users prevent compatibility failures. The key idea is to avoid using incompatible versions from the very beginning. We evaluated DepOwl on 38 known compatibility failures from StackOverflow, and DepOwl can prevent 32 of them. We also evaluated DepOwl using the software repository shipped with Ubuntu-19.10. DepOwl detected 77 unknown dependency bugs, which may lead to compatibility failures.

==> figure/code.c <==
// old library version
enum library_op {OP_FOO, OP_BAR};
int library_do_operation(enum library_op);

// new library version
enum library_op {OP_FOO, OP_BAR, OP_BAZ};
int library_do_operation(enum library_op);


//cockpit-202.1/src/bridge/cockpitpipechannel.c
id = g_strdup_printf ("internal-stream-%" G_GUINT64_FORMAT, unique++);
inserted = g_hash_table_replace (internal_fds, id, GINT_TO_POINTER (fd));
g_assert (inserted);


//homebank-5.2.2/src/hb-transaction.c
if( g_hash_table_lookup(GLOBALS->h_memo, item->memo) == NULL ){
	retval = g_hash_table_insert(GLOBALS->h_memo, g_strdup(item->memo), NULL);
}
return retval;

//qgis-3.4.10/src/providers/virtual/qgsvirtuallayersqlitemodule.cpp
static sqlite3_module module;
module.xSavepoint = nullptr;


//ruby-2.5.5/ext/zlib/zlib.c
#if !defined(HAVE_TYPE_Z_CRC_T)
    /* z_crc_t is defined since zlib-1.2.7. */
    typedef unsigned long z_crc_t;
#endif
    const z_crc_t *crctbl;
    crctbl = get_crc_table();


//openssl-1.0.1s/ssl/ssl.h
# ifndef OPENSSL_NO_SSL2
const SSL_METHOD *SSLv2_method(void); /* SSLv2 */
const SSL_METHOD *SSLv2_server_method(void); /* SSLv2 */
const SSL_METHOD *SSLv2_client_method(void); /* SSLv2 */
# endif

